Towards a Flexible Scale-out Framework for Efficient Visual Data Query Processing

There is growing interest in visual data management systems that support queries with specialized operations ranging from resizing an image to running complex machine learning models. With a plethora of such operations, the basic need to receive query responses in minimal time takes a hit, especially when the client desires to run multiple such operations in a single query. Existing systems provide an ad-hoc approach where different solutions are clubbed together to provide an end-to-end visual data management system. Unlike such solutions, the Visual Data Management System (VDMS) natively executes queries with multiple operations, thus providing an end-to-end solution. However, a fixed subset of native operations and a synchronous threading architecture limit its generality and scalability. In this paper, we develop VDMS-Async that adds the capability to run user-defined operations with VDMS and execute operations within a query on a remote server. VDMS-Async utilizes an event-driven architecture to create an efficient pipeline for executing operations within a query. Our experiments have shown that VDMS-Async reduces the query execution time by 2-3X compared to existing state-of-the-art systems. Further, remote operations coupled with an event-driven architecture enables VDMS-Async to scale query execution time linearly with the addition of every new remote server. We demonstrate a 64X reduction in query execution time when adding 64 remote servers.

==> build.sh <==
make; make clean

==> images/ips_plots.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from os import listdir

def multi_single():
    datafile = 'data/ips/multiple_entity_single_query.txt'

    df = pd.read_csv(datafile, sep='\t')

    X = X = np.arange(len(list(df['System'])))
    Y1 = list(df['PostgreSQL'])
    Y2 = list(df['VDMS'])
    Y3 = list(df['VDMS-Async'])

    fig, ax = plt.subplots()
    ax.bar(X-0.1, Y1, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'PostgreSQL')    
    ax.bar(X+0.1, Y2, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'VDMS')
    ax.bar(X+0.2, Y3, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'VDMS-Async')

    ax.set_ylabel('Execution Time (seconds)')
    ax.set_xlabel('Operation')
    ax.set_xticks(X)
    ax.set_xticklabels(list(df['System']))
    ax.yaxis.grid(True)

    plt.tight_layout()
    plt.legend(loc="upper left")
    plt.savefig('ips_multi_entity_single_query.pdf')

def pipeline():
    datafile = 'data/ips/multiple_entity_pipeline.txt'

    df = pd.read_csv(datafile, sep='\t')

    X = X = np.arange(len(list(df['System'])))
    Y = list(df['Pipeline'])

    fig, ax = plt.subplots()
    ax.bar(X-0.1, Y, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2) 

    ax.set_ylabel('Execution Time (seconds)')
    ax.set_xlabel('Competing System')
    ax.set_xticks(X)
    ax.set_xticklabels(list(df['System']))
    ax.yaxis.grid(True)

    plt.tight_layout()
    plt.savefig('ips_pipeline.pdf')

def multi_client_pipeline():
    datafile = 'data/ips/multi_client_pipeline.txt'

    df = pd.read_csv(datafile, sep='\t')

    X = X = np.arange(len(list(df['System'])))
    Y1 = list(df['PostgreSQL'])
    Y2 = list(df['VDMS'])
    Y3 = list(df['VDMS-Async'])

    fig, ax = plt.subplots()
    ax.bar(X-0.1, Y1, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'PostgreSQL')    
    ax.bar(X+0.1, Y2, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'VDMS')
    ax.bar(X+0.2, Y3, align='center', alpha=0.5, ecolor='black', capsize=10, width=0.2, label = 'VDMS-Async')

    ax.set_ylabel('Execution Time (seconds)')
    ax.set_xlabel('Parallel Clients')
    ax.set_xticks(X)
    ax.set_xticklabels(list(df['System']))
    ax.yaxis.grid(True)

    plt.tight_layout()
    plt.legend(loc="upper left")
    plt.savefig('ips_multi_client_pipeline.pdf')

multi_single()
pipeline()
multi_client_pipeline()
